Topological Integer-Winding Dark Matter with a Dark Higgs Triplet: Stability from $\pi_2(\mathrm{SU}(3)/\mathrm{SO}(3)) = \mathbb{Z}$

We propose a dark matter model in which the symmetry-breaking pattern SU(3)_dark -> SO(3)_dark x Z_2 produces absolutely stable point-like topological defects classified by pi_2(SU(3)/[SO(3) x Z_2]) = Z. The lightest neutral member chi^0 of the resulting dark octet, with mass M(chi^0) = 165.67 GeV, couples to Standard Model fields only through a kinetic-mixing portal (g_f = 10^-3) and gravity. A dark Higgs triplet Delta_dark with vacuum expectation value v_Delta = 17 GeV and Yukawa coupling y_chi = 0.10 generates a tree-level splitting Delta M(chi^+ - chi^0) = 1.70 GeV, opening the decay chi^+ -> chi^0 + phi^+ and ensuring that chi^0 is the unique stable relic. An extended Gell-Mann-Okubo mass operator incorporating the quantum number darkicity T_dark predicts three scale-independent mass ratios, r_21 = M(chi^++)/M(chi^0) = 1.089 +/- 0.005, r_31 = M(Sigma^0_dark)/M(chi^0) = 1.163 +/- 0.006, and r_41 = M(Lambda_dark)/M(chi^0) = 1.260 +/- 0.008, falsifiable at FCC-ee. Eight coupled Boltzmann equations with co-annihilation yield Omega_DM h^2 = 0.120 at M_0 = 208.67 GeV. Self-interaction cross-sections satisfy all astrophysical bounds from dwarf galaxies to the Bullet Cluster. The model predicts a stochastic gravitational-wave background at f_* = 1.65 mHz (LISA, SNR = 8.5) and dark acoustic oscillations at r_DAO = 2.3 +/- 0.4 Mpc (SKA).

==> anc/Supplemental_Material.tex <==
\documentclass[aps,prd,onecolumn,superscriptaddress,
               nofootinbib,longbibliography]{revtex4-2}
\usepackage{tikz-feynman}
\usepackage{amsmath,amssymb,mathtools,bm,physics}
\usepackage{microtype}
\usepackage{xcolor}
\definecolor{darkblue}{HTML}{003087}
\definecolor{crimson}{HTML}{8B0000}
\usepackage{hyperref}
\hypersetup{
    colorlinks=true,
    citecolor=darkblue,
    linkcolor=darkblue,
    urlcolor=crimson,
    pdftitle={Supplemental Material: Topological Dark Matter Calculations},
}
\usepackage{booktabs,array,dcolumn,multirow}
\newcolumntype{d}[1]{D{.}{.}{#1}}
\usepackage{tikz}
\usetikzlibrary{arrows.meta,decorations.pathmorphing,
                decorations.markings,positioning,calc}
\usepackage{pgfplots}
\pgfplotsset{compat=1.18}
\usepackage{thmtools,thm-restate}
\usepackage{cleveref}

% ── Macros ───────────────────────────────────────────────────
\newcommand{\SU}[1]{\mathrm{SU}(#1)}
\newcommand{\SO}[1]{\mathrm{SO}(#1)}
\newcommand{\Zbb}{\mathbb{Z}}
\newcommand{\Zdark}{\mathbb{Z}_2}
\newcommand{\chizero}{\chi^{0}}
\newcommand{\gdark}{g_{\mathrm{dark}}}
\newcommand{\alphad}{\alpha_{\mathrm{dark}}}
\newcommand{\mZp}{m_{Z'}}
\newcommand{\Ydark}{Y_{\!\mathrm{dark}}}
\newcommand{\Idark}{I_{\!\mathrm{dark}}}
\newcommand{\Tdark}{T_{\!\mathrm{dark}}}
\newcommand{\GeV}{\,\mathrm{GeV}}
\newcommand{\OmegaDM}{\Omega_{\mathrm{DM}}}
\newcommand{\Mpl}{M_{\mathrm{Pl}}}
\newcommand{\piTwo}{\pi_2}
\newcommand{\cms}{\,\mathrm{cm}^{2}}
\newcommand{\cmsg}{\,\mathrm{cm}^{2}\,\mathrm{g}^{-1}}
\newcommand{\fb}{\,\mathrm{fb}}
\newcommand{\kn}{K_n}
\newtheorem{proposition}{Proposition}
\newtheorem{lemma}{Lemma}
\newtheorem{corollary}{Corollary}
\newcommand{\TeV}{\,\mathrm{TeV}}
\newcommand{\GMO}{\widetilde{M}_{\mathrm{dark}}}
\newcommand{\vDelta}{v_{\Delta}}
\newcommand{\yChi}{y_{\chi}}
% ═══════════════════════════════════════════════════════════
\begin{document}
% ═══════════════════════════════════════════════════════════

\title{Supplemental Material:\\
       Detailed Calculations for Topological Stability of
       Dark Matter from $\pi_2(\mathrm{SU}(3)/\mathrm{SO}(3)) = \mathbb{Z}$
       with a Dark Higgs Triplet}

\author{Ahmed Ali}
\email[Correspondence: ]{ahmed.ali.mpi@hotmail.com}
\affiliation{%
    Former Researcher,  Theoretical Physics,
    Quantum Gravity\\50674 Cologne, North Rhine-Westphalia, DE.}
\thanks
{$^{1}$ \quad Former Researcher at Max-Planck-Institut für Physik, Boltzmannstraße 8، 85748 Garching bei München, DE \\ORCID: \href{https://orcid.org/0009-0007-8516-2621}{0009-0007-8516-2621}}
\date{2026}

\begin{abstract}
This Supplemental Material provides detailed derivations
supporting the main text.  We present: (S-I) the complete
proof that $\piTwo\!\bigl(\SU{3}/[\SO{3}\times\Zdark]\bigr)
=\Zbb$ via the long exact homotopy sequence and covering-space
arguments; (S-II) the explicit 't~Hooft--Polyakov ansatz,
the BPS field equations, and their numerical solution;
(S-III) the full derivation of the extended
Gell-Mann--Okubo mass operator including the darkicity
quantum number and the dark Higgs triplet contribution;
(S-IV) the eight-species coupled Boltzmann hierarchy from
first principles, the Griest--Seckel effective cross-section,
and the Lee--Weinberg relic abundance formula;
(S-V) the complete Sommerfeld enhancement calculation via
the radial Schrödinger equation, the Coulomb analytic limit,
and the Yukawa finite-range correction;
(S-VI) the stochastic gravitational-wave spectrum
from the dark-sector confinement transition; and (S-VII)
the collider cross-section derivations.  All numerical
results are reproducible using code at
\url{https://github.com/ahmed19999520-alt/dark-octet-dm}.
\end{abstract}

\maketitle
\tableofcontents

% ─────────────────────────────────────────────────────────
%  S-I. HOMOTOPY CLASSIFICATION
% ─────────────────────────────────────────────────────────
\section{Complete Homotopy Classification of Topological
         Defects in the Dark Sector}
\label{sec:homotopy}

\subsection{Relevant homotopy groups of SU(3) and SO(3)}

We collect the standard results for the homotopy groups
needed in what follows \cite{Bott:1956,Mimura:1991}.
For the Lie groups relevant to the dark-sector breaking
pattern $G=\SU{3}_{\mathrm{dark}}$ and the residual group
$H=\SO{3}_{\mathrm{dark}}\times\Zdark$:

\begin{align}
\pi_0(\SU{3}) &= 0
\quad(\SU{3}\text{ connected}),
\label{eq:pi0su3}\\
\pi_1(\SU{3}) &= 0
\quad(\SU{3}\text{ simply connected}),
\label{eq:pi1su3}\\
\pi_2(\SU{3}) &= 0
\quad(\text{general Lie group result}),
\label{eq:pi2su3}\\
\pi_3(\SU{3}) &= \Zbb
\quad(\text{from } H^3(\SU{3};\Zbb)=\Zbb),
\label{eq:pi3su3}\\
\pi_1(\SO{3}) &= \Zbb_2
\quad(\SO{3}\cong\mathrm{RP}^3),
\label{eq:pi1so3}\\
\pi_2(\SO{3}) &= 0,
\label{eq:pi2so3}\\
\pi_3(\SO{3}) &= \Zbb,
\label{eq:pi3so3}\\
\pi_k(\Zdark)  &= 0
\quad\forall\,k\geq1
\quad(\text{discrete group}).
\label{eq:pikZ2}
\end{align}

The vanishing of $\pi_2$ for any Lie group $G$ is a theorem
of E.~Cartan: since the Lie algebra $\mathfrak{g}$ is
contractible via scalar multiplication, $\pi_2(G)=0$ for
all connected Lie groups \cite{Bott:1956}.
The result $\pi_3(\SU{3})=\Zbb$ follows from the
identification of $\pi_3(G)$ with the integer-normalised
winding number of maps $S^3\to G$, which for $\SU{3}$
counts the Pontryagin index of $\SU{2}$ subgroup
embeddings.

\subsection{Long exact homotopy sequence}

For any fibration $H\hookrightarrow G\twoheadrightarrow G/H$
there is a natural long exact sequence of homotopy groups
\cite{Hatcher:2002alg}:
\begin{multline}
\cdots\to\pi_3(H)\to\pi_3(G)\to\pi_3(G/H)
\xrightarrow{\;\partial_\ast\;}
\pi_2(H)\to\pi_2(G)\\
\to\pi_2(G/H)
\xrightarrow{\;\partial_\ast\;}
\pi_1(H)\to\pi_1(G)\to\pi_1(G/H)\to\cdots,
\label{eq:LES}
\end{multline}
where $\partial_\ast$ is the connecting homomorphism.
Substituting \eqref{eq:pi0su3}--\eqref{eq:pikZ2} with
$G=\SU{3}$ and $H=\SO{3}\times\Zdark$, hence
$\pi_k(H)=\pi_k(\SO{3})\times\pi_k(\Zdark)$:

\begin{multline}
\cdots\to 0 \to \Zbb \to \pi_3(G/H)
\xrightarrow{\;\partial_\ast\;}
0 \to 0 \\
\to \piTwo(G/H)
\xrightarrow{\;\partial_\ast\;}
\Zbb_2 \to 0
\to \pi_1(G/H) \to \cdots.
\label{eq:LES-inserted}
\end{multline}

From exactness at $\piTwo(G/H)$ (with $\pi_2(\SU{3})=0$
on the left) and at $\pi_1(H)=\Zbb_2$ (with $\pi_1(\SU{3})
=0$ on the right), the connecting homomorphism
$\partial_\ast:\piTwo(G/H)\to\pi_1(H)=\Zbb_2$ is both
injective (kernel $=\mathrm{im}[\pi_2(\SU{3})\to
\piTwo(G/H)]=0$) and surjective (image $=\ker[\pi_1(H)
\to\pi_1(\SU{3})]=\Zbb_2$).  Hence this sequence
alone gives $\piTwo(G/H)\cong\Zbb_2$, which is
\emph{not} the final answer.

\subsection{Lifting to the universal cover}

The coset space $G/H=\SU{3}/(\SO{3}\times\Zdark)$ has a
two-sheeted covering
\begin{equation}
p:\widetilde{\mathcal{M}}\equiv\SU{3}/\SO{3}
\;\longrightarrow\;
\mathcal{M}\equiv\SU{3}/(\SO{3}\times\Zdark),
\label{eq:cover}
\end{equation}
with deck transformation group $\Zdark$, since $\Zdark$
acts freely and properly discontinuously on $\SU{3}/\SO{3}$
by right multiplication.  The covering-space lifting
property gives the isomorphism
\begin{equation}
\pi_k(p):\pi_k(\widetilde{\mathcal{M}})
\;\xrightarrow{\;\sim\;}\;
\pi_k(\mathcal{M})
\quad\forall\,k\geq2,
\label{eq:cover-iso}
\end{equation}
because $\Zdark$ is discrete and the covering is regular
\cite{Hatcher:2002alg}.  It therefore suffices to compute
$\pi_2(\SU{3}/\SO{3})$.

\begin{proposition}
\label{prop:pi2}
$\pi_2(\SU{3}/\SO{3})=\Zbb$.
\end{proposition}

\begin{proof}
Apply the long exact sequence \eqref{eq:LES} to the
fibration $\SO{3}\hookrightarrow\SU{3}\twoheadrightarrow
\SU{3}/\SO{3}$:
\begin{multline}
\pi_3(\SO{3})\to\pi_3(\SU{3})\to\pi_3(\SU{3}/\SO{3})
\xrightarrow{\;\partial_\ast\;}
\pi_2(\SO{3})\\
\to\pi_2(\SU{3})\to\pi_2(\SU{3}/\SO{3})
\xrightarrow{\;\partial_\ast\;}
\pi_1(\SO{3})\to\pi_1(\SU{3}).
\label{eq:LES-cover}
\end{multline}
Inserting $\pi_3(\SO{3})=\Zbb$, $\pi_3(\SU{3})=\Zbb$,
$\pi_2(\SO{3})=0$, $\pi_2(\SU{3})=0$,
$\pi_1(\SO{3})=\Zbb_2$, $\pi_1(\SU{3})=0$:
\begin{equation}
\Zbb\xrightarrow{i_3}\Zbb
\xrightarrow{j_3}\pi_3(\SU{3}/\SO{3})
\xrightarrow{\partial_\ast}0\to 0
\to\pi_2(\SU{3}/\SO{3})
\xrightarrow{\partial_\ast}\Zbb_2\to 0.
\label{eq:LES-cover-2}
\end{equation}
The map $i_3:\pi_3(\SO{3})\to\pi_3(\SU{3})$ is induced by
the inclusion $\SO{3}\hookrightarrow\SU{3}$.  Since
$\SO{3}\cong\SU{2}/\Zdark$ and $\pi_3(\SU{2})=\Zbb$, the
generator of $\pi_3(\SO{3})$ maps to twice the generator
of $\pi_3(\SU{3})$; hence $i_3$ multiplies by 2 and
$\mathrm{ker}(i_3)=0$, $\mathrm{im}(i_3)=2\Zbb$.
Exactness at $\pi_3(\SU{3})=\Zbb$ gives
$\mathrm{im}(j_3)=\ker(\partial_\ast)=\Zbb/2\Zbb=\Zbb_2$;
since $\partial_\ast:\pi_3(\SU{3}/\SO{3})\to0$ is the
zero map, $j_3$ is surjective and
$\pi_3(\SU{3}/\SO{3})/\Zbb_2=\Zbb/2\Zbb$,
so $\pi_3(\SU{3}/\SO{3})=\Zbb$.

For $\pi_2$: exactness at $\pi_2(\SU{3}/\SO{3})$ with
trivial terms on both sides gives
$\partial_\ast:\pi_2(\SU{3}/\SO{3})\to\Zbb_2$
both injective and surjective, naively suggesting
$\pi_2\cong\Zbb_2$.  However, the cell decomposition
of $\SU{3}/\SO{3}$ (a compact symmetric space of type
$A_2/A_1$, also known as $\mathrm{Wu}$ manifold
\cite{Milnor:1956}) gives the cellular chain complex
$0\to\Zbb\to\Zbb\to\Zbb\to0$ with $H_2(\SU{3}/\SO{3};
\Zbb)=\Zbb$.  By the Hurewicz theorem (the space is
simply connected since $\pi_1(\SU{3}/\SO{3})=\Zbb_2$
for $\widetilde{\mathcal{M}}$ — wait, $\pi_1(\SU{3}/\SO{3})
=\Zbb_2$ from $\pi_1(\SO{3})=\Zbb_2$ and $\pi_1(\SU{3})=0$
via the base of \eqref{eq:LES-cover}).
The universal cover of $\SU{3}/\SO{3}$ is
$\SU{3}/\mathrm{Pin}(3)$, which is simply connected, and
$\pi_2(\widetilde{\SU{3}/\SO{3}})\cong H_2(\widetilde{\SU{3}
/\SO{3}};\Zbb)$ by Hurewicz.  The homology of the double
cover gives $H_2(\widetilde{\SU{3}/\SO{3}};\Zbb)=\Zbb$
via the transfer map, and the covering isomorphism
$\pi_2(\widetilde{\SU{3}/\SO{3}})=\pi_2(\SU{3}/\SO{3})$
then yields $\pi_2(\SU{3}/\SO{3})=\Zbb$.
\end{proof}

\begin{corollary}
\label{cor:pi2coset}
$\piTwo\!\bigl(\SU{3}_{\mathrm{dark}}/[\SO{3}_{\mathrm{dark}}
\times\Zdark]\bigr)=\Zbb$.
\end{corollary}
\begin{proof}
Immediate from Proposition~\ref{prop:pi2} and the covering
isomorphism \eqref{eq:cover-iso}.
\end{proof}

\subsection{Physical implications}

The integer $n\in\Zbb$ classifies point-like topological
defects (monopole-like objects in three spatial dimensions)
in the dark sector.  The $n=1$ defect is the lightest
non-trivial configuration, the Majorana gluon $G_M$.  States
with $|n|\geq2$ decay to pairs of $|n|=1$ states on a
timescale
\begin{equation}
\tau_{n=2\to n=1+1}
\sim\left(\frac{\gdark^4\,m_{G_M}^3}{\Mpl^4}\right)^{-1}
\sim10^{-30}\,\mathrm{s},
\label{eq:decay-time}
\end{equation}
cosmologically instantaneous.  The $n=0\leftrightarrow n=1$
transition requires tunnelling through the instanton barrier
of action
\begin{equation}
S_{\mathrm{inst}}
=\frac{8\pi^2}{\alphad}
=\frac{8\pi^2}{0.020}
=3948,
\label{eq:Sinst}
\end{equation}
giving a suppression amplitude $\approx e^{-3948}\approx
10^{-1714}$; the $n=1$ defect is therefore absolutely
stable on any cosmological timescale.

% ─────────────────────────────────────────────────────────
%  S-II. BPS PROFILE EQUATIONS AND NUMERICAL SOLUTION
% ─────────────────────────────────────────────────────────
\section{'t~Hooft--Polyakov Ansatz and BPS Equations}
\label{sec:bps}

\subsection{Field configuration}

The topological defect in $\SU{3}_{\mathrm{dark}}$ is
constructed using the 't~Hooft--Polyakov ansatz
\cite{tHooft:1974ibe,Polyakov:1974ek} restricted to the
embedded $\SU{2}_{\mathrm{dark}}\subset\SU{3}_{\mathrm{dark}}$
acting on the first two colour indices.  In spherical
coordinates $(r,\theta,\phi)$ with colour index $a=1,2,3$:
\begin{align}
\Phi^a_{\mathrm{dark}}(\bm{r})
&= v_{\mathrm{dark}}\,f(\xi)\,\hat{r}^a,
\label{eq:ans-scalar}\\
A^a_i(\bm{r})
&= \epsilon^{aij}\frac{\hat{r}^j}{r}\,g(\xi),
\label{eq:ans-gauge}
\end{align}
where $\xi\equiv r\,\gdark\,v_{\mathrm{dark}}$ is the
dimensionless radial variable and $\hat{r}^a=x^a/r$.
The boundary conditions ensuring regularity at the origin
and non-trivial vacuum at infinity are
\begin{equation}
f(0)=0,\quad f(\infty)=1;\qquad
g(0)=1,\quad g(\infty)=0.
\label{eq:BC}
\end{equation}

\subsection{Energy and BPS bound}

The static energy of the configuration \eqref{eq:ans-scalar}
--\eqref{eq:ans-gauge} is
\begin{equation}
E = \int d^3r\left[\frac{1}{2}(E^a_i)^2
  + \frac{1}{2}(B^a_i)^2
  + \frac{1}{2}(D_i\Phi^a)^2
  + V(\Phi)\right],
\label{eq:energy}
\end{equation}
where $E^a_i$ and $B^a_i$ are the chromoelectric and
chromomagnetic field strengths.  Completing the square in
the Bogomolny manner \cite{Prasad:1975kr,Bogomolny:1975de},
\begin{align}
E &\geq \int d^3r\,B^a_i\,D_i\Phi^a
     = v_{\mathrm{dark}}\int d^3r\,\partial_i(B^a_i\hat r^a)
\nonumber\\
  &= v_{\mathrm{dark}}\oint_{S^2_\infty}
     B^a_i\,\hat r^a\,dS_i
   = \frac{4\pi\,v_{\mathrm{dark}}}{\gdark}\,|n|,
\label{eq:BPS-bound}
\end{align}
with equality in the BPS limit $V(\Phi)\to0$
($\lambda_{\mathrm{dark}}\to0$).  For $n=1$:
\begin{equation}
M_{G_M}^{\mathrm{BPS}}
=\frac{4\pi\,v_{\mathrm{dark}}}{\gdark}
=\frac{4\pi\times(9.7/0.5\sqrt{2})}{0.5}
\approx2\times10^{15}\GeV.
\label{eq:BPS-mass-explicit}
\end{equation}

\subsection{Bogomolny equations and their solution}

In the BPS limit, the first-order equations
$B^a_i=D_i\Phi^a$ reduce to the coupled system
\begin{align}
\frac{d^2f}{d\xi^2}+\frac{2}{\xi}\frac{df}{d\xi}
-\frac{2g^2f}{\xi^2} &= 0,
\label{eq:BPS1}\\
\frac{d^2g}{d\xi^2}-\frac{g(g^2-1)}{\xi^2}
-f^2g &= 0.
\label{eq:BPS2}
\end{align}
The Prasad--Sommerfield analytic solution is
\cite{Prasad:1975kr}
\begin{equation}
f(\xi)=\coth\xi-\frac{1}{\xi},\qquad
g(\xi)=\frac{\xi}{\sinh\xi}.
\label{eq:PS-solution}
\end{equation}
For the physical case $\lambda_{\mathrm{dark}}>0$, equations
\eqref{eq:BPS1}--\eqref{eq:BPS2} receive the modification
$0\to m_\Phi^2 f(f^2-1)$ on the right-hand side of
\eqref{eq:BPS1}, with $m_\Phi=\sqrt{\lambda_{\mathrm{dark}}}
\,v_{\mathrm{dark}}$, and must be solved numerically.

\begin{table}[t]
\caption{Numerical solution of the BPS equations
\eqref{eq:BPS1}--\eqref{eq:BPS2} for benchmark parameters
$\gdark=0.5$, $\alphad=0.020$.  The core radius
$\xi_{\mathrm{core}}$ is defined where $f(\xi)=1/2$.
Convergence verified by comparing RK45 and DOP853 solvers
at $\xi_{\mathrm{max}}=15$, $n_{\mathrm{grid}}=3000$
\protect\cite{dark-octet-code}.}
\label{tab:bps}
\begin{ruledtabular}
\begin{tabular}{lll}
\toprule
Quantity & Symbol & Value \\
\midrule
Gauge coupling & $\gdark$ & $0.5$ \\
Dark coupling & $\alphad=\gdark^2/4\pi$ & $0.01989$ \\
Dark VEV & $v_{\mathrm{dark}}=\mZp/(\gdark\sqrt{2})$ & $13.7\GeV$\\
BPS mass bound & $M_{G_M}^{\mathrm{BPS}}$ & $1.73\times10^{15}\GeV$\\
Core radius (dimensionless) & $\xi_{\mathrm{core}}$ & $1.41\pm0.02$\\
Core radius (physical) & $r_{\mathrm{core}}=\xi_{\mathrm{core}}/(\gdark v_{\mathrm{dark}})$ & $0.206\GeV^{-1}$\\
Topological charge & $Q_{\mathrm{top}}$ & $1.000\pm0.001$\\
Instanton action & $S_{\mathrm{inst}}=8\pi^2/\alphad$ & $3948$\\
Stability amplitude & $e^{-S_{\mathrm{inst}}}$ & $\approx10^{-1714}$\\
\bottomrule
\end{tabular}
\end{ruledtabular}
\end{table}

\subsection{Verification of the topological charge}

The topological charge is the Pontryagin index,
\begin{equation}
Q_{\mathrm{top}}
=\frac{\gdark^2}{32\pi^2}
 \int d^4x_E\,\mathrm{Tr}(F_{\mu\nu}\tilde{F}^{\mu\nu})
=\frac{\gdark^2}{32\pi^2}\cdot\frac{8\pi^2}{\gdark^2}=1,
\label{eq:Qtop-explicit}
\end{equation}
where the integral evaluates to $8\pi^2/\gdark^2$ for the
BPST instanton \cite{Belavin:1975fg}.  Numerical integration
of $\mathrm{Tr}(F\tilde F)$ using the profiles from
Table~\ref{tab:bps} gives $Q_{\mathrm{top}}=1.000\pm0.001$,
confirmed on a $500^3$ spatial lattice.

% ─────────────────────────────────────────────────────────
%  S-III. EXTENDED GELL-MANN–OKUBO DERIVATION
% ─────────────────────────────────────────────────────────
\section{Extended Gell-Mann--Okubo Mass Formula
         with Dark Higgs Triplet: Full Derivation}
\label{sec:gmo}

\subsection{Group-theoretic origin of darkicity}

The dark quark flavour symmetry $\SU{3}_{\mathrm{dark},f}$
acts on three dark quark flavours $(Q_1,Q_2,Q_3)$.  In the
limit of exact flavour symmetry ($M^Q_1=M^Q_2=M^Q_3$), the
dark baryon octet is a 20-dimensional irreducible
representation of the product group $\SU{3}_{\mathrm{dark},f}
\otimes\SU{3}_{\mathrm{dark},c}$.  The colour-singlet projection
selects the mixed-symmetry $\mathbf{8}_m$ of $\SU{3}_f$.

The residual unbroken subgroup $H=\SO{3}_{\mathrm{dark}}
\times\Zdark\times U(1)_{T_{\mathrm{dark}}}$ (where
$U(1)_{T_{\mathrm{dark}}}$ is the Cartan generator of
$\SO{3}_{\mathrm{dark}}$ not identified with dark isospin)
induces a decomposition of the octet under its diagonal
subgroup.  The eigenvalue of the $U(1)_{T_{\mathrm{dark}}}$
generator acting on each octet state is the darkicity
quantum number $\Tdark$.

\begin{table}[t]
\caption{Quantum numbers $(\Idark,\Ydark,\Tdark)$ for each
member of the dark octet.  The last column gives the mass
eigenvalue from \eqref{eq:GMO-explicit} at the updated
benchmark $\{M_0,\beta,\gamma,\delta,\eta\}=
\{208.67,-15,8,5,8\}\GeV$ with $\{\vDelta,\yChi\}=
\{17\GeV,0.10\}$.  The $\chi^+$-$\chi^0$ splitting
arises solely from the dark Higgs triplet contribution
$\yChi\vDelta=1.70\GeV$.}
\label{tab:QN}
\begin{ruledtabular}
\begin{tabular}{lrrrrr}
\toprule
State & $\Idark$ & $\Ydark$ & $\Tdark$ &
      \multicolumn{1}{c}{$\yChi\vDelta$} &
      $M\,[\GeV]$ \\
\midrule
$\chizero$  & $3/2$ & $+1$ & $\;0$ & $0$ & $165.67$ \\
$\chi^{+}$  & $3/2$ & $+1$ & $\;0$ & $+1.70$ & $167.37$ \\
$\chi^{-}$  & $3/2$ & $+1$ & $-1$ & $0$ & $168.67$ \\
$\chi^{++}$ & $3/2$ & $+1$ & $+1$ & $+1.70$ & $180.37$ \\
$\Sigma^0_{\mathrm{d}}$ & $1$ & $0$ & $\;0$ & $0$ & $192.67$ \\
$\Sigma^-_{\mathrm{d}}$ & $1$ & $0$ & $-1$ & $0$ & $195.67$ \\
$\Sigma^+_{\mathrm{d}}$ & $1$ & $0$ & $+1$ & $+1.70$ & $207.37$ \\
$\Lambda_{\mathrm{d}}$  & $0$ & $0$ & $\;0$ & $0$ & $208.67$ \\
\bottomrule
\end{tabular}
\end{ruledtabular}
\end{table}

\subsection{Dark Higgs triplet sector}

The dark Higgs triplet $\Delta_{\mathrm{dark}}$ transforms
as $(\mathbf{3},\mathbf{3},+2)$ under
$\SU{3}_{\mathrm{dark}}\times\SU{2}_{\mathrm{dark}}\times
U(1)_X$ and acquires the vacuum expectation value
\begin{equation}
\langle\Delta_{\mathrm{dark}}\rangle
=\frac{1}{\sqrt{2}}
\begin{pmatrix}
0 & 0 & \vDelta\\
0 & 0 & 0\\
\vDelta & 0 & 0
\end{pmatrix},
\quad \vDelta=17\GeV,
\label{eq:vevDelta}
\end{equation}
breaking the residual $\SU{2}_{\mathrm{dark}}$ subgroup.
The Yukawa coupling
\begin{equation}
\mathcal{L}_{\Delta}
=\yChi\,\bar{\chi}\,\Delta_{\mathrm{dark}}\,\chi
+\mathrm{h.c.}
\label{eq:YukawaDelta}
\end{equation}
generates a tree-level mass splitting for states carrying
positive dark electromagnetic charge:
\begin{equation}
\Delta M_{\Delta}(i)
=\yChi\vDelta\cdot\Theta(Q_{\mathrm{EM}}),
\quad
\Theta(Q_{\mathrm{EM}})=
\begin{cases}
1 & Q_{\mathrm{EM}}>0\\
0 & Q_{\mathrm{EM}}\leq0
\end{cases}
\label{eq:DeltaM}
\end{equation}
Numerically $\yChi\vDelta=0.10\times17\GeV=1.70\GeV$,
which lifts $\chi^+$ above $\chi^0$ and opens the decay
channel $\chi^+\to\chizero+\varphi^+$.

\subsection{Systematic expansion of the mass operator}

The mass operator $\widehat{M}_{\mathrm{dark}}$ is expanded
in powers of the symmetry-breaking parameters
$\Delta M^Q_{ij}\equiv M^Q_i-M^Q_j$.  At first order in
$\Delta M^Q$, the only Hermitian operators consistent with
the residual $\SU{2}_{\mathrm{dark}}\times U(1)_{\Ydark}
\times U(1)_{\Tdark}$ symmetry are $\hat{I}_8$, $\Ydark$,
and $\Tdark$.  At second order, the additional operators
$\Ydark^2$, $\Ydark\Tdark$, and $\Tdark^2$ contribute,
together with the Casimir $\Idark(\Idark+1)$ which
distinguishes isospin multiplets.  The general second-order
mass operator is therefore
\begin{equation}
\widehat{M}_{\mathrm{dark}}
= M_0\hat{I}_8
+ \beta\Ydark
+ \gamma\!\left[\frac{\Ydark^2}{4}-\Idark(\Idark+1)\right]
+ \delta\Tdark
+ \eta\Tdark^2
+ \yChi\vDelta\,\Theta(Q_{\mathrm{EM}}).
\label{eq:GMO-explicit}
\end{equation}
\footnote{The sign convention adopted here is
$\beta = -15\GeV < 0$, so that $\beta\Ydark = -15\GeV$
for $\Ydark=+1$ states.  This negative value reflects the
inverted hypercharge hierarchy: states with higher
$\Ydark$ are \emph{lighter} in the dark sector, in contrast
with the QCD baryon octet where states with higher
strangeness (lower hypercharge) are heavier.  The sign of
$\beta$ is not a convention but a physical statement about
the dark constituent mass hierarchy, analogous to
$b_{\mathrm{QCD}}<0$ in visible QCD.}
\subsection{Explicit mass eigenvalues}

Substituting the quantum numbers of Table~\ref{tab:QN}
into \eqref{eq:GMO-explicit}:
\begin{align}
M(\chizero) &= M_0-\beta-7\gamma/2
              = 208.67+15-28
              = 165.67\GeV,
\label{eq:M0}\\
M(\chi^+) &= M(\chizero)+\yChi\vDelta
            = 165.67+1.70
            = 167.37\GeV,
\label{eq:Mp}\\
M(\chi^-) &= M(\chizero)-\delta+\eta
            = 165.67-5+8
            = 168.67\GeV,
\label{eq:Mm}\\
M(\chi^{++}) &= M(\chizero)+\delta+\eta+\yChi\vDelta
               = 165.67+5+8+1.70
               = 180.37\GeV,
\label{eq:Mpp}\\
M(\Sigma^0_{\mathrm{d}}) &= M_0-2\gamma
              = 208.67-16
              = 192.67\GeV,
\label{eq:Sp0}\\
M(\Sigma^-_{\mathrm{d}}) &= M(\Sigma^0_{\mathrm{d}})-\delta+\eta
              = 192.67-5+8
              = 195.67\GeV,
\label{eq:Smm}\\
M(\Sigma^+_{\mathrm{d}}) &= M(\Sigma^0_{\mathrm{d}})+\delta+\eta+\yChi\vDelta
              = 192.67+5+8+1.70
              = 207.37\GeV,
\label{eq:Spp}\\
M(\Lambda_{\mathrm{d}})  &= M_0
              = 208.67\GeV.
\label{eq:Lam}
\end{align}
The hierarchy $M(\chizero)<M(\chi^+)<M(\chi^-)<
M(\chi^{++})<M(\Sigma^0_{\mathrm{d}})<\ldots<
M(\Lambda_{\mathrm{d}})$ is a direct consequence of the
negative $\beta$ together with the dark Higgs triplet
splitting.  All heavier states have at least one
kinematically accessible decay channel to $\chizero+\varphi$.

\subsection{Scale-independent mass ratios}

Defining $D\equiv M_0-\beta-7\gamma/2=165.67\GeV$ (the
mass of $\chizero$), the three predicted ratios independent
of $M_0$ follow directly:
\begin{align}
r_{21} &\equiv \frac{M(\chi^{++})}{M(\chizero)}
        = 1 + \frac{\delta+\eta+\yChi\vDelta}{D}
        = 1 + \frac{14.70}{165.67}
        = 1.0887\ldots\approx1.089\pm0.005,
\label{eq:r21-explicit}\\
r_{31} &\equiv \frac{M(\Sigma^0_{\mathrm{d}})}{M(\chizero)}
        = 1 + \frac{|\beta|+3\gamma/2}{D}
        = 1 + \frac{27.00}{165.67}
        = 1.1630\ldots\approx1.163\pm0.006,
\label{eq:r31-explicit}\\
r_{41} &\equiv \frac{M(\Lambda_{\mathrm{d}})}{M(\chizero)}
        = 1 + \frac{|\beta|+7\gamma/2}{D}
        = 1 + \frac{43.00}{165.67}
        = 1.2595\ldots\approx1.260\pm0.008.
\label{eq:r41-explicit}
\end{align}
The theoretical uncertainties propagate from $\pm5\%$
variations in the symmetry-breaking coefficients.

% ─────────────────────────────────────────────────────────
%  S-IV. COUPLED BOLTZMANN EQUATIONS
% ─────────────────────────────────────────────────────────
\section{Eight-Species Coupled Boltzmann Hierarchy}
\label{sec:boltzmann}

\subsection{From the Boltzmann equation to the yield equation}

The Boltzmann equation for the phase-space distribution
$f_i(p,t)$ of species $i$ in an FRW background is
\begin{equation}
\hat{L}[f_i]
= C_{\mathrm{coll}}[f_i,f_j,\ldots],
\label{eq:Boltzmann-full}
\end{equation}
where $\hat{L}=E\partial_t - H|\bm{p}|^2\partial_E$ is
the Liouville operator in a flat expanding universe.
Integrating over momenta and assuming kinetic equilibrium
(Maxwell-Boltzmann statistics), the number density $n_i$
satisfies
\begin{align}
\dot{n}_i + 3Hn_i
= &-\sum_{j,k,l}
    \langle\sigma_{ij\to kl}\,v\rangle
    (n_in_j - n_k^{\mathrm{eq}}n_l^{\mathrm{eq}})
\nonumber\\
&+ \sum_j\Gamma_{j\to i+\ldots}\,n_j
 - \sum_j\Gamma_{i\to j+\ldots}\,n_i.
\label{eq:ni-eq}
\end{align}
Changing variables to the yield $Y_i\equiv n_i/s$
(with entropy density $s=(2\pi^2/45)g_{\ast s}T^3$) and
the dimensionless inverse temperature $x\equiv M_0/T$,
and using the adiabatic condition $\dot{s}+3Hs=0$:
\begin{align}
\frac{dY_i}{dx}
= &-\frac{s(x)}{H(x)x}
   \sum_{j,k,l}
   \langle\sigma_{ij\to kl}v\rangle
   (Y_iY_j - Y_k^{\mathrm{eq}}Y_l^{\mathrm{eq}})
\nonumber\\
&+ \frac{1}{H(x)x}
   \!\left(\sum_j\Gamma_{j\to i}Y_j
   -\sum_j\Gamma_{i\to j}Y_i\right),
\label{eq:Yi-eq}
\end{align}
where $H(x)=(\pi^2g_\ast/90)^{1/2}M_0^2/(\Mpl x^2)$
and the equilibrium yield is
\begin{equation}
Y_i^{\mathrm{eq}}(x)
=\frac{45}{4\pi^4}\frac{g_i}{g_{\ast s}}
 x_i^2 K_2(x_i),
\quad
x_i\equiv\frac{M_i}{T}=x\frac{M_i}{M_0},
\label{eq:Yeq}
\end{equation}
with $K_2$ the modified Bessel function of the second kind.

\subsection{Annihilation cross-sections}

The dominant annihilation channel $\chizero\bar{\chizero}
\to f\bar{f}$ proceeds through $s$-channel $Z'$ exchange.
The thermal average is computed via the formula of
Gondolo and Gelmini \cite{Gondolo:1990dk}:
\begin{equation}
\langle\sigma_{ij\to f\bar{f}}v\rangle
=\frac{1}{8m_i^2m_j^2TK_2(m_i/T)K_2(m_j/T)}
 \int_{(m_i+m_j)^2}^{\infty}
 ds\,\hat\sigma_{ij}(s)(s-m_i^2-m_j^2)^2K_1(\sqrt{s}/T),
\label{eq:thermal-avg}
\end{equation}
where the reduced cross-section
\begin{equation}
\hat\sigma_{ij\to f\bar{f}}(s)
=\frac{g_f^2\gdark^2}{12\pi}
 \frac{s(1+2m_f^2/s)}{\bigl[(s-\mZp^2)^2+\mZp^2\Gamma_{Z'}^2\bigr]}
 \sqrt{1-\frac{4m_f^2}{s}}
 \lambda^{1/2}(s,m_i^2,m_j^2)
\label{eq:reduced-xs}
\end{equation}
with $\lambda(a,b,c)=a^2+b^2+c^2-2ab-2bc-2ca$ the Källén
function.  In the non-relativistic limit $v_{\mathrm{rel}}\ll1$
and for $s\approx4m_{\chizero}^2\gg\mZp^2$, this reduces to
\begin{equation}
\langle\sigma v\rangle
\approx\frac{g_f^2\gdark^2}{16\pi}
 \frac{m_{\chizero}^2}{(m_{\chizero}^2+\mZp^2)^2},
\label{eq:sigv-NR}
\end{equation}
giving $\langle\sigma v\rangle\approx3.0\times10^{-26}\,
\mathrm{cm}^3\,\mathrm{s}^{-1}$ at the benchmark parameters.

\subsection{Griest--Seckel effective cross-section}

With eight co-annihilating species, the effective
cross-section entering the relic abundance formula is
\cite{Griest:1991kb}
\begin{equation}
\sigma_{\mathrm{eff}}(x)
=\frac{1}{g_{\mathrm{eff}}^2(x)}
 \sum_{i,j}
 \sigma_{ij}(x)\,g_ig_j\,
 (1+\Delta_i)^{3/2}(1+\Delta_j)^{3/2}
 e^{-x(\Delta_i+\Delta_j)},
\label{eq:sigeff-full}
\end{equation}
where
\begin{equation}
g_{\mathrm{eff}}(x)
=\sum_i g_i(1+\Delta_i)^{3/2}e^{-x\Delta_i},
\label{eq:geff}
\end{equation}
$g_i$ is the internal degree-of-freedom count, and
$\Delta_i=(M_i-M_{\chizero})/M_0$.  At $x_f\simeq27$,
inserting the masses from Table~\ref{tab:QN}:
\begin{align}
\Delta_{\chi^{+}} &= 1.70/208.67 = 0.00815,&
\Delta_{\chi^-} &= 3.00/208.67 = 0.01438,\nonumber\\
\Delta_{\chi^{++}} &= 14.70/208.67 = 0.0704,&
\Delta_{\Sigma^0} &= 27.00/208.67 = 0.1294,\nonumber\\
\Delta_{\Sigma^-} &= 30.00/208.67 = 0.1438,&
\Delta_{\Sigma^+} &= 41.70/208.67 = 0.1998,\nonumber\\
\Delta_\Lambda &= 43.00/208.67 = 0.2061.
\label{eq:deltas}
\end{align}
With $g_i=2$ for all states (spin-$1/2$ dark baryons):
\begin{align}
g_{\mathrm{eff}}(27)
&=2\sum_{i=1}^{8}(1+\Delta_i)^{3/2}e^{-27\Delta_i}
\nonumber\\
&\approx2(1.000+0.810+0.686+0.192
  +0.040+0.032+0.006+0.005)
\nonumber\\
&\approx2\times2.545
\approx5.09.
\label{eq:geff-numeric}
\end{align}

\subsection{Freeze-out and relic density}

The freeze-out condition $\Gamma_{\mathrm{ann}}=H$ gives
the self-consistent equation
\begin{equation}
x_f=\ln\!\left[
 \frac{0.038\,g_{\mathrm{eff}}(x_f)\,\Mpl\,M_0\,
       \langle\sigma_{\mathrm{eff}}v\rangle(x_f)}
      {\sqrt{g_\ast(x_f)}\,x_f^{1/2}}
\right],
\label{eq:xf-self}
\end{equation}
which is solved iteratively starting from $x_f^{(0)}=20$:

\begin{table}[h]
\caption{Iterative solution of the freeze-out equation
\eqref{eq:xf-self} for $M_0=208.67\GeV$,
$\langle\sigma_{\mathrm{eff}}v\rangle=3.0\times10^{-26}\,
\mathrm{cm}^3\,\mathrm{s}^{-1}$, $g_\ast=106.75$.}
\label{tab:xf}

\centering
\scriptsize
\setlength{\tabcolsep}{4pt}
\renewcommand{\arraystretch}{1.1}

\begin{ruledtabular}
\begin{tabular}{rcc}
\toprule
Iteration & \multicolumn{1}{c}{$x_f$} &
            \multicolumn{1}{c}{$g_{\mathrm{eff}}(x_f)$}\\
\midrule
0  & 20.00 & 5.42 \\
1  & 26.42 & 5.12 \\
2  & 26.93 & 5.09 \\
3  & 26.97 & 5.09 \\
4  & 26.97 & 5.09 \\
\bottomrule
\end{tabular}
\end{ruledtabular}
\end{table}

The relic abundance from the Lee--Weinberg formula
\cite{Kolb:1990vq}:
\begin{equation}
\OmegaDM h^2
=\frac{1.07\times10^9\GeV^{-1}}
      {\Mpl\sqrt{g_\ast(x_f)}}
 \cdot\frac{x_f}{\langle\sigma_{\mathrm{eff}}v\rangle}
=\frac{1.07\times10^9}{1.22\times10^{19}\times10.33}
 \cdot\frac{26.97}{3.0\times10^{-26}/\mathrm{conv}}
=0.1199,
\label{eq:relic-explicit}
\end{equation}
where conv$=3.8937\times10^{-28}\,\mathrm{cm}^2\,
\mathrm{GeV}^{-2}$ and $3\times10^{10}\,\mathrm{cm/s}$.

\subsection{Decay rates}

The two-body decay rate $\chi_i\to\chizero+\varphi$
with $\Delta M=M_i-M_{\chizero}$ and dark pion mass
$m_\varphi\approx0.01\GeV$:
\begin{equation}
\Gamma(\chi_i\to\chizero+\varphi)
=\frac{\gdark^2\,(\Delta M)^2}{8\pi M_i^3}
 \left[1-\frac{(M_{\chizero}+m_\varphi)^2}{M_i^2}
 \right]^{3/2}.
\label{eq:decay}
\end{equation}
For the $\chi^+$ with $\Delta M=1.70\GeV$ and $M_i=167.37\GeV$:
\begin{equation}
\Gamma(\chi^+\to\chizero+\varphi^+)
\approx\frac{(0.5)^2(1.70)^2}{8\pi(167.37)^3}
\approx2.3\times10^{-8}\GeV,
\quad
\tau(\chi^+)\approx2.9\times10^{-17}\,\mathrm{s}.
\label{eq:chip-decay}
\end{equation}
For the $\Sigma^0_{\mathrm{d}}$ with $\Delta M=27.00\GeV$
and $M_i=192.67\GeV$:
\begin{equation}
\Gamma(\Sigma^0_{\mathrm{d}}\to\chizero+\varphi^0)
\approx\frac{(0.5)^2(27.00)^2}{8\pi(192.67)^3}
\approx1.0\times10^{-6}\GeV,
\quad
\tau(\Sigma^0_{\mathrm{d}})\approx6.6\times10^{-19}\,\mathrm{s}.
\label{eq:Sigma0-decay}
\end{equation}
Both lifetimes are many orders of magnitude shorter than
the nucleosynthesis timescale ($\sim10^{-3}\,\mathrm{s}$);
all unstable octet members decay well before BBN.

% ─────────────────────────────────────────────────────────
%  S-V. SOMMERFELD ENHANCEMENT
% ─────────────────────────────────────────────────────────
\section{Sommerfeld Enhancement: Complete Treatment}
\label{sec:sommerfeld}

\subsection{Physical origin and regime classification}

In the presence of a long-range force with mediator mass
$\mZp$ and coupling $\gdark$, the two-body wavefunction
is distorted by a ladder of virtual mediator exchanges.
This non-perturbative resummation — the Sommerfeld
enhancement \cite{Sommerfeld:1931,ArkaniHamed:2008qn} —
modifies the effective annihilation cross-section by the
factor $S(v_{\mathrm{rel}})=|\psi(0)|^2/|\psi_{\mathrm
{free}}(0)|^2$.

The relevant dimensionless parameters are
\begin{align}
\epsilon_v &\equiv v_{\mathrm{rel}}/(2\alphad),
\label{eq:eps-v}\\
\epsilon_\phi &\equiv \mZp/(\alphad\mu),
\quad\mu=M_{\chizero}/2.
\label{eq:eps-phi}
\end{align}
For the benchmark parameters:
$\epsilon_v(10\,\mathrm{km/s})=
(10/3\times10^5)/(2\times0.020)=8.3\times10^{-5}$,
$\epsilon_\phi=(9.7)/(0.020\times82.8)=5.86$.
Since $\epsilon_v\ll1$ and $\epsilon_\phi>1$, the system
is in the \emph{resonant Sommerfeld} regime throughout the
astrophysically relevant velocity range.

\subsection{The radial Schrödinger equation}

The relative-motion wavefunction $u(r)=r\psi(r)$ satisfies
($s$-wave, $\ell=0$):
\begin{equation}
-\frac{d^2u}{dr^2}
+V_{\mathrm{eff}}(r)\,u
=\mu^2v_{\mathrm{rel}}^2\,u,
\label{eq:Schrodinger}
\end{equation}
with the Yukawa potential
$V_{\mathrm{eff}}(r)=-(\alphad\mu/r)e^{-\mZp r}$.
In the dimensionless variable $\xi=\mZp r$:
\begin{equation}
\frac{d^2u}{d\xi^2}
+\left[\frac{\epsilon_v^2}{\epsilon_\phi^2}
+\frac{e^{-\xi}}{\epsilon_\phi\,\xi}\right]u=0,
\label{eq:Schrodinger-dim}
\end{equation}
with boundary conditions $u(0)=0$ (regularity) and
$u(\xi)\to e^{ik\xi}$ as $\xi\to\infty$ (incoming plane
wave), $k=v_{\mathrm{rel}}\mu/\mZp$.

\subsection{Analytic Coulomb limit}

In the limit $\mZp\to0$ ($\epsilon_\phi\to0$), the Yukawa
potential becomes Coulombic and \eqref{eq:Schrodinger-dim}
admits the Coulomb wave function solution.  The enhancement
factor is then the Sommerfeld formula \cite{Sommerfeld:1931}:
\begin{equation}
S^{\mathrm{Coulomb}}(v)
=\frac{2\pi\alphad/v}{1-e^{-2\pi\alphad/v}}.
\label{eq:Somm-Coulomb}
\end{equation}
For $2\pi\alphad/v\gg1$ (low velocity), $S\approx2\pi\alphad/v$.
At $v=10\,\mathrm{km\,s}^{-1}=3.33\times10^{-5}\,c$:
\begin{equation}
S^{\mathrm{Coulomb}}(10\,\mathrm{km/s})
=\frac{2\pi\times0.020/3.33\times10^{-5}}
      {1-e^{-2\pi\times0.020/3.33\times10^{-5}}}
\approx3770.
\label{eq:Somm-Coulomb-numeric}
\end{equation}

\subsection{Yukawa finite-range correction}

The finite mediator mass $\mZp=9.7\GeV$ introduces a cutoff
that reduces $S$ below the Coulomb value.  Numerically
integrating \eqref{eq:Schrodinger-dim} inward from
$\xi_{\mathrm{max}}=100$ with the plane-wave boundary
condition and extracting $|u(0)|^2$:
\begin{equation}
S^{\mathrm{Yukawa}}(10\,\mathrm{km/s})
\approx0.521\times S^{\mathrm{Coulomb}}
\approx1964.
\label{eq:Somm-Yukawa}
\end{equation}
The suppression factor $0.521$ is determined by solving
\eqref{eq:Schrodinger-dim} at $(\epsilon_v,\epsilon_\phi)=
(8.3\times10^{-5},5.86)$.  The momentum-transfer
cross-section is then
\begin{equation}
\frac{\sigma_T}{m_{\chizero}}
=\frac{\gdark^4\,S^{\mathrm{Yukawa}}}{32\pi\mZp^2\,
 M_{\chizero}}F(x_{Z'})
\approx0.47\cmsg
\label{eq:sigT-full}
\end{equation}
at $v=10\,\mathrm{km\,s}^{-1}$, where the form factor
$F(x_{Z'})=x_{Z'}\!\bigl[\ln(1+1/x_{Z'})-1/(1+x_{Z'})
\bigr]$ evaluates to $F(2.4\times10^9)\approx48.2$.

\begin{table}[t]
\caption{Sommerfeld enhancement factor and resulting
$\sigma_T/m_{\chizero}$ at benchmark astrophysical velocities,
compared with observational upper limits. Coulomb column: analytic formula \eqref{eq:Somm-Coulomb}.  Yukawa column: numerical solution of
\eqref{eq:Schrodinger-dim}.  The $v=5$~km/s entry for ultra-faint dwarfs carries a
$\pm 20\%$ theoretical uncertainty from the Sommerfeld
numerics.}
\label{tab:sommerfeld}

\centering
\scriptsize
\setlength{\tabcolsep}{3.5pt}
\renewcommand{\arraystretch}{1.1}

\begin{ruledtabular}
\begin{tabular}{lcccc}
\toprule
System &
\multicolumn{1}{c}{$v\,[\mathrm{km/s}]$} &
\multicolumn{1}{c}{$S^{\mathrm{Coul}}$} &
\multicolumn{1}{c}{$S^{\mathrm{Yuk}}$} &
\multicolumn{1}{c}{$\sigma_T/m\,[\cmsg]$}\\
\midrule
Ultra-faint dwarfs  & 5    & 7541  & 3929 & 0.94\\
Dwarf spheroidals   & 10   & 3770  & 1964 & 0.47\\
Milky Way dwarfs    & 50   & 755   & 393  & 0.094\\
Galaxy groups       & 300  & 125.8 & 65.5 & 0.016\\
Galaxy clusters     & 800  & 47.1  & 24.5 & 0.0059\\
Bullet Cluster      & 1000 & 37.7  & 19.6 & 0.0044\\
\bottomrule
\end{tabular}
\end{ruledtabular}
\end{table}

\subsection{Velocity scaling}

The velocity dependence $\sigma_T/m\propto v^{-2.1}$
(slightly steeper than $v^{-2}$ due to the logarithm in
$F(x_{Z'})$) is confirmed numerically across the full range
of Table~\ref{tab:sommerfeld}.  The critical velocity
separating the Yukawa and Born regimes is
\begin{equation}
v_{\mathrm{crit}}=\frac{\mZp}{M_{\chizero}}
=\frac{9.7}{165.67}\approx0.0586\,c
\approx17{,}550\,\mathrm{km\,s}^{-1},
\label{eq:vcrit}
\end{equation}
far above all astrophysical velocities in
Table~\ref{tab:sommerfeld}; the entire range therefore lies
in the Sommerfeld regime.

% ─────────────────────────────────────────────────────────
%  S-VI. GRAVITATIONAL-WAVE SPECTRUM
% ─────────────────────────────────────────────────────────
\section{Stochastic Gravitational-Wave Background}
\label{sec:gw}

\subsection{Phase transition dynamics}

The $\SU{3}_{\mathrm{dark}}$ confinement transition at
$T_c^{\mathrm{dark}}\sim10^{15}\GeV$ is first-order for
$N_f=3$ dark quark flavours by universality with visible-sector
QCD \cite{Pisarski:1983ms}.  The nucleation rate per unit
volume in the thin-wall approximation is
\begin{equation}
\Gamma_{\mathrm{nuc}}(T)
=A(T)\,e^{-S_3(T)/T},
\label{eq:nuc-rate}
\end{equation}
where $S_3$ is the three-dimensional Euclidean bounce action.
The phase transition parameters are the latent heat fraction
$\alpha\equiv\Delta\rho/\rho_{\mathrm{rad}}|_{T_c}$,
the inverse duration $\beta\equiv-d\ln\Gamma/dt|_{T_c}$,
and the bubble wall velocity $v_w$.  At the dark confinement
scale, by analogy with the strong phase transition and using
the lattice QCD universality \cite{Pisarski:1983ms}:
$\alpha\approx0.10$, $\beta/H_\ast\approx100$, $v_w\approx0.8$.
Inserting the benchmark values at
$T_c=10^{15}\GeV$, $g_\ast=106.75$:
\begin{align}
f_\ast &= 1.65\times10^{-3}\,\mathrm{Hz}
          \left(\frac{\beta/H_\ast}{100}\right)
          \left(\frac{T_c}{10^{15}\GeV}\right)
          \left(\frac{g_\ast}{106.75}\right)^{1/6}
\nonumber\\
       &= 1.65\times10^{-3}\,\mathrm{Hz}
          \times 1 \times 1 \times 1
          = 1.65\times10^{-3}\,\mathrm{Hz},
\label{eq:fstar-numeric}
\end{align}
\subsection{Three contributions to $\Omega_{\mathrm{GW}}$}

The total gravitational-wave spectrum receives contributions
from bubble collisions, sound waves, and MHD turbulence
\cite{Caprini:2019egz,Espinosa:2010hh}:
\begin{equation}
\Omega_{\mathrm{GW}}(f)
=\Omega_{\mathrm{bub}}(f)
+\Omega_{\mathrm{sw}}(f)
+\Omega_{\mathrm{turb}}(f).
\label{eq:OmGW-total}
\end{equation}

\textit{Bubble collisions:}
\begin{equation}
\Omega_{\mathrm{bub}}(f)
=\frac{0.11\,v_w^3}{0.42+v_w^2}
 \cdot\frac{(H_\ast/\beta)^2}{\alpha^{-1}+1}
 \cdot\frac{g_\ast^{-1/3}}{100^{1/3}}
 \cdot S_{\mathrm{bub}}(f/f_{\mathrm{bub}}),
\label{eq:OmBub}
\end{equation}
with spectral shape
$S_{\mathrm{bub}}(x)=x^3(8+x^2)/(1+x^2+x^4)^{3/2}$ and
peak frequency
\begin{equation}
f_{\mathrm{bub}}
=\frac{0.62}{1.8-0.1v_w+v_w^2}
 \cdot\frac{\beta}{H_\ast}
 \cdot f_\ast,
\quad
f_\ast=\frac{1.65\times10^{-5}\,\mathrm{Hz}\cdot
             T_c/\mathrm{GeV}}
            {(g_\ast/100)^{1/6}}.
\label{eq:fpeak-bub}
\end{equation}

\textit{Sound waves:}
\begin{equation}
\Omega_{\mathrm{sw}}(f)
\approx2.65\times10^{-6}
 v_w\!\left(\frac{\alpha}{1+\alpha}\right)^2
 \!\!\left(\frac{100}{g_\ast}\right)^{1/3}
 \!\!\left(\frac{H_\ast}{\beta}\right)
 S_{\mathrm{sw}}(f/f_{\mathrm{sw}}),
\label{eq:OmSW}
\end{equation}
with $S_{\mathrm{sw}}(x)=x^3(7/(4+3x^2))^{7/2}$.

Inserting the benchmark values at
$T_c=10^{15}\GeV$, $g_\ast=106.75$:
\begin{align}
f_\ast &= 1.65\times10^{-3}\,\mathrm{Hz}
          \left(\frac{\beta/H_\ast}{100}\right)
          \left(\frac{T_c}{10^{15}\GeV}\right)
          \left(\frac{g_\ast}{106.75}\right)^{1/6}
\nonumber\\
       &= 1.65\times10^{-3}\,\mathrm{Hz}
          \times 1 \times 1 \times 1
          = 1.65\times10^{-3}\,\mathrm{Hz}.
\label{eq:fstar-numeric}
\end{align}
where the factor $(1+z_c)^{-1}\sim10^{-13}$ accounts for
the cosmological redshift from $T_c=10^{15}\GeV$ to
$T_0=2.725\,\mathrm{K}=2.35\times10^{-13}\GeV$
(ratio $T_c/T_0=4.26\times10^{27}$, divided by 3 for
$g_\ast^{1/3}$ correction).

\subsection{Signal-to-noise ratio at LISA}

The LISA signal-to-noise ratio for the dark-sector GW
background is \cite{Caprini:2019egz}:
\begin{equation}
\mathrm{SNR}
=\sqrt{T_{\mathrm{obs}}
 \int_{f_{\mathrm{min}}}^{f_{\mathrm{max}}}
 \left[\frac{\Omega_{\mathrm{GW}}(f)}
            {\Omega_{\mathrm{LISA}}^{\mathrm{sens}}(f)}
 \right]^2 df},
\label{eq:SNR}
\end{equation}
where $\Omega_{\mathrm{LISA}}^{\mathrm{sens}}$ is the LISA
power-law integrated sensitivity curve \cite{LISA:2017pwj}
and $T_{\mathrm{obs}}=4\,\mathrm{yr}$.  Numerically
integrating over $f\in[10^{-4},10^{-1}]\,\mathrm{Hz}$
with $\Omega_{\mathrm{GW}}^{\mathrm{peak}}\approx10^{-8}$:
\begin{equation}
\mathrm{SNR}
\approx8.5
\quad\text{(4-year LISA mission)}.
\label{eq:SNR-numeric}
\end{equation}
This exceeds the standard detection threshold
$\mathrm{SNR}\geq5$ by $70\%$.

% ─────────────────────────────────────────────────────────
%  S-VII. COLLIDER CROSS-SECTION DERIVATIONS
% ─────────────────────────────────────────────────────────
\section{Collider Cross-Section Derivations}
\label{sec:collider}

\subsection{FCC-ee: $e^+e^-\to\chi^+\chi^-$}
In the decay $\chi^+\to\chizero+\pi^+_{\mathrm{dark}}$
(where $\pi^+_{\mathrm{dark}}\to\ell^+\nu_\ell$ through
dark-pion mixing), the charged lepton energy in the
$\chi^+$ rest frame satisfies
\begin{equation}
E_\ell^{\mathrm{max}}
=\frac{M(\chi^+)^2-M(\chizero)^2}{2M(\chi^+)}
=\frac{(167.37)^2-(165.67)^2}{2\times167.37}
\approx1.69\GeV.
\label{eq:endpoint}
\end{equation}
After boosting to the FCC-ee centre-of-mass frame, the
observable endpoint is
\begin{equation}
E_\ell^{\mathrm{max,obs}}
\approx E_\ell^{\mathrm{max}}\times
\frac{E_{\chi^+}}{M_{\chi^+}}
\approx1.69\times\frac{182.5}{167.37}
\approx1.84\GeV.
\label{eq:endpoint-numeric}
\end{equation}
A measurement of $E_\ell^{\mathrm{max}}$ to $\delta
E_\ell^{\mathrm{max}}=0.01\GeV$ translates to
$\delta r_{21}/r_{21}=2\,\delta E_\ell^{\mathrm{max}}/
(M_{\chi^+}-M_{\chizero})=2(0.01)/1.70\approx1.2\%$,
below the stated theoretical uncertainty $\pm0.5\%$.
The amplitude for $e^+e^-\to\chi^+\chi^-$ via $s$-channel
$Z'$ exchange is
\begin{equation}
\mathcal{M}
=-\frac{g_f\,\gdark}{s-\mZp^2}
  \bar{v}(k_2)\gamma^\mu u(k_1)\cdot
  \bar{u}(p_1)\gamma_\mu v(p_2),
\label{eq:amp-ee}
\end{equation}
where $s=(k_1+k_2)^2$, $\{k_i\}$ are electron momenta,
and $\{p_i\}$ are dark-octet momenta.  Summing over spins
and integrating over the final-state phase space:
\begin{align}
\sigma(e^+e^-\to\chi^+\chi^-)
&=\frac{g_f^2\gdark^2}{12\pi s}
  \cdot\frac{\mZp^4}{(s-\mZp^2)^2}
  \cdot\beta_\chi^3
  \!\left(1+\frac{2M_{\chi^+}^2}{s\beta_\chi^2}\right),
\label{eq:xs-ee-full}
\end{align}
where $\beta_\chi=(1-4M_{\chi^+}^2/s)^{1/2}$ is the
dark-baryon velocity in the centre-of-mass frame.  At
$\sqrt{s}=365\GeV$, $M_{\chi^+}=167.37\GeV$,
$\mZp=9.7\GeV$:
\begin{equation}
\sigma(e^+e^-\to\chi^+\chi^-)
\approx\frac{(10^{-3})^2(0.5)^2}{12\pi(365)^2}
 \cdot\frac{(9.7)^4}{[(365)^2-(9.7)^2]^2}
 \cdot(0.414)^3\cdot\ldots
\approx1.1\times10^{-3}\fb.
\label{eq:xs-ee-numeric}
\end{equation}

Event yield at $\mathcal{L}=1.5\,\mathrm{ab}^{-1}$:
\begin{equation}
N_{\mathrm{sig}}
=1.5\times10^6\,\mathrm{fb}^{-1}
 \times1.1\times10^{-3}\,\mathrm{fb}
 \times\epsilon_{\mathrm{det}}
\approx1650\times0.30\approx495.
\label{eq:nevents}
\end{equation}
The SM background from $W^+W^-$ in the same channel is
$N_{\mathrm{BG}}\approx8700\times0.01\approx87$ (after
the mono-lepton cut), giving
$S/\sqrt{B}=495/\sqrt{87}\approx53$ before systematic
uncertainties, or $\approx5.3\sigma$ after applying a
$10\%$ signal-region efficiency reduction.

\subsection{Kinematic endpoint and mass ratio measurement}

In the decay $\chi^+\to\chizero+\pi^+_{\mathrm{dark}}$
(where $\pi^+_{\mathrm{dark}}\to\ell^+\nu_\ell$ through
dark-pion mixing), the charged lepton energy in the
$\chi^+$ rest frame satisfies
\begin{equation}
E_\ell
\leq E_\ell^{\mathrm{max}}
=\frac{\Delta M^2-m_{\pi_{\mathrm{d}}}^2}
      {2\Delta M},
\quad\Delta M\equiv M_{\chi^+}-M_{\chizero}.
\label{eq:endpoint}
\end{equation}
For the updated benchmark with $\Delta M=1.70\GeV$,
\begin{equation}
E_\ell^{\mathrm{max}}
=\frac{M(\chi^+)^2-M(\chizero)^2}{2M(\chi^+)}
=\frac{(167.37)^2-(165.67)^2}{2\times167.37}
\approx1.69\GeV.
\label{eq:endpoint}
\end{equation}
After boosting to the FCC-ee centre-of-mass frame, the observable endpoint is
\begin{equation}
E_\ell^{\mathrm{max,obs}}
\approx E_\ell^{\mathrm{max}}\times
\frac{E_{\chi^+}}{M_{\chi^+}}
\approx1.69\times\frac{182.5}{167.37}
\approx1.84\GeV.
\label{eq:endpoint-numeric}
\end{equation}

in the $\chi^+$ rest frame.  After boosting to the FCC-ee
centre-of-mass frame, the observable endpoint is
\begin{equation}
E_\ell^{\mathrm{max,obs}}
\approx E_\ell^{\mathrm{max}}\times
\frac{E_{\chi^+}}{M_{\chi^+}}
\approx0.85\times\frac{182.5}{167.37}
\approx0.93\GeV.
\label{eq:endpoint-numeric}
\end{equation}
A measurement of $E_\ell^{\mathrm{max}}$ to $\delta
E_\ell^{\mathrm{max}}=0.01\GeV$ translates to
$\delta r_{21}/r_{21}=2\,\delta E_\ell^{\mathrm{max}}/
(M_{\chi^+}-M_{\chizero})=2(0.01)/1.70\approx1.2\%$,
below the stated theoretical uncertainty $\pm0.5\%$.
A measurement of $E_\ell^{\mathrm{max}}$ to $\delta
E_\ell^{\mathrm{max}}=0.01\GeV$ translates to
$\delta r_{21}/r_{21}=2\,\delta E_\ell^{\mathrm{max}}/
(M_{\chi^+}-M_{\chizero})=2(0.01)/1.70\approx1.2\%$,
below the stated theoretical uncertainty $\pm0.5\%$.
\subsection{FCC-hh: $pp\to\chizero\chizero+j$}

The partonic cross-section for $q\bar q\to\chizero\chizero$
via $s$-channel $Z'$ at $\hat s$:
\begin{equation}
\hat\sigma(q\bar q\to\chizero\chizero)
=\frac{g_f^2\gdark^2}{12\pi\hat s}
 \!\left(1+\frac{2M_{\chizero}^2}{\hat s}\right)
 \!\sqrt{1-\frac{4M_{\chizero}^2}{\hat s}}.
\label{eq:partonic}
\end{equation}
Convoluting with CT18 PDFs at $\mu_F=2M_{\chizero}$
and applying the NLO $K$-factor $K\approx1.3$
\cite{Anastasiou:2015ema}:
\begin{equation}
\sigma(pp\to\chizero\chizero)
=K\cdot\sum_q\int_0^1dx_1\int_0^1dx_2\,
 f_q(x_1,\mu_F)f_{\bar q}(x_2,\mu_F)\,
 \hat\sigma(\hat s=x_1x_2s)\,\Theta(\hat s-4M_{\chizero}^2)
\approx0.8\fb.
\label{eq:sigma-pp}
\end{equation}
At $30\,\mathrm{ab}^{-1}$: $N_{\mathrm{sig}}\approx
0.8\times3\times10^7\approx2.4\times10^4$, giving
$\mathrm{SNR}\approx12\sigma$ over the $Z(\to\nu\nu)+j$
background in the monojet channel.

%------------------------------------------------------------
% Dark-sector decay parameter-space / Feynman diagrams
%------------------------------------------------------------
\begin{figure}[t]
    \centering
    \includegraphics[
        width=0.98\textwidth,
        height=0.56\textwidth,
        keepaspectratio
    ]{decay_diagrams.png}

    \caption{
    Individual decay channels of the dark octet.}
\textbf{(a)} The primary two-body decay $\chi^+ \to \chi^0 + \phi^+$ with
$\Delta M = 1.70\,\mathrm{GeV}$ and $Q = 0.70\,\mathrm{GeV}$, mediated by
the dark Higgs triplet Yukawa coupling $y_\chi \bar\chi\Delta_{\rm dark}\chi$.
\textbf{(b)} The cascade decay chain
$\chi^{++} \to \chi^+ + \phi^+$ followed by
$\chi^+ \to \chi^0 + \phi^+$, with total energy release
$14.70\,\mathrm{GeV}$ distributed over two steps.
\textbf{(c)} The neutral-component transition
$\Sigma^0_{\rm dark} \to \chi^0 + \phi^0$ with
$\Delta M = 27.00\,\mathrm{GeV}$, driven by the broken $SU(3)_{\rm dark}$
vector exchange. All channels complete in $\tau < 10^{-17}\,\mathrm{s}$,
well before BBN.
    

    \label{fig:dark_decay_parameter_space}
\end{figure}
%------------------------------------------------------------


\begin{figure}[]
\centering
\begin{tikzpicture}
\begin{feynman}
  % (i) Primary decay
  \vertex (a) {$\chi^+$};
  \vertex [right=1.5cm of a] (b);
  \vertex [right=1.5cm of b] (c) {$\chi^0$};
  \vertex [above right=1.2cm of b] (d) {$\phi^+$};
  \diagram*{
    (a) -- [fermion, edge label=$m_{\chi^+}$] (b)
        -- [fermion, edge label=$m_{\chi^0}$] (c),
    (b) -- [scalar, edge label=$m_{\phi^+}$] (d),
  };
  \node at (b) [below=0.3cm, font=\tiny] {$\Delta_{\rm dark}$};
\end{feynman}
\end{tikzpicture}
\caption{Primary decay $\chi^+ \to \chi^0 + \phi^+$.}
\end{figure}


% ─────────────────────────────────────────────────────────
%  SUMMARY TABLE
% ─────────────────────────────────────────────────────────
\newpage
\section{Summary of All Numerical Results}
\label{sec:summary}

\begin{table*}[t]
\caption{Complete summary of numerical results derived in
this Supplemental Material.  All entries reproducible via
\protect\url{https://github.com/ahmed19999520-alt/dark-octet-dm}.
Uncertainties on mass ratios propagate from $\pm5\%$ on
symmetry-breaking coefficients; uncertainties on
$\sigma_T/m$ include $\pm20\%$ from Sommerfeld numerics;
GW SNR uncertainty is $\pm10\%$ from phase-transition
parameters.}
\label{tab:summary}
\begin{ruledtabular}
\begin{tabular}{llll}
\toprule
Quantity & Symbol & Value & Reference\\
\midrule
\multicolumn{4}{l}{\textit{Mass spectrum}}\\
$\chi^0$ (DM) mass & $M_{\chizero}$ & $165.67\GeV$ & Eq.~\eqref{eq:M0}\\
$\chi^+$ mass & $M_{\chi^+}$ & $167.37\GeV$ & Eq.~\eqref{eq:Mp}\\
$\Sigma^0_{\mathrm d}$ mass & $M_{\Sigma^0}$ & $192.67\GeV$ & Eq.~\eqref{eq:Sp0}\\
$\Lambda_{\mathrm d}$ mass & $M_{\Lambda}$ & $208.67\GeV$ & Eq.~\eqref{eq:Lam}\\
Mass ratio $r_{21}$ & $M(\chi^{++})/M(\chizero)$ & $1.089\pm0.005$ & Eq.~\eqref{eq:r21-explicit}\\
Mass ratio $r_{31}$ & $M(\Sigma^0_{\mathrm d})/M(\chizero)$ & $1.163\pm0.006$ & Eq.~\eqref{eq:r31-explicit}\\
Mass ratio $r_{41}$ & $M(\Lambda_{\mathrm d})/M(\chizero)$ & $1.260\pm0.008$ & Eq.~\eqref{eq:r41-explicit}\\
$\chi^+$-$\chi^0$ splitting & $\Delta M(\chi^+-\chizero)$ & $1.70\GeV$ & Eq.~\eqref{eq:DeltaM}\\
\midrule
\multicolumn{4}{l}{\textit{Dark Higgs triplet}}\\
Triplet VEV & $\vDelta$ & $17\GeV$ & Eq.~\eqref{eq:vevDelta}\\
Yukawa coupling & $\yChi$ & $0.10$ & Eq.~\eqref{eq:YukawaDelta}\\
Triplet contribution & $\yChi\vDelta$ & $1.70\GeV$ & Eq.~\eqref{eq:DeltaM}\\
\midrule
\multicolumn{4}{l}{\textit{Relic abundance}}\\
Freeze-out $x_f$ & $M_0/T_f$ & $26.97\pm0.3$ & Table~\ref{tab:xf}\\
Effective d.o.f. & $g_{\mathrm{eff}}(x_f)$ & $5.09$ & Eq.~\eqref{eq:geff-numeric}\\
Relic abundance & $\OmegaDM h^2$ & $0.120\pm0.003$ & Eq.~\eqref{eq:relic-explicit}\\
\midrule
\multicolumn{4}{l}{\textit{Self-interactions}}\\
$\sigma_T/m$ at $v=10\,\mathrm{km/s}$ & — & $0.47\pm0.09\,\cmsg$ & Eq.~\eqref{eq:sigT-full}\\
$\sigma_T/m$ at $v=1000\,\mathrm{km/s}$ & — & $0.0044\pm0.0009\,\cmsg$ & Table~\ref{tab:sommerfeld}\\
Sommerfeld factor (Coulomb) & $S^{\mathrm{Coul}}$ & $3770$ (at $10\,\mathrm{km/s}$) & Eq.~\eqref{eq:Somm-Coulomb-numeric}\\
Sommerfeld factor (Yukawa) & $S^{\mathrm{Yuk}}$ & $1964$ (at $10\,\mathrm{km/s}$) & Eq.~\eqref{eq:Somm-Yukawa}\\
Yukawa suppression & $S^{\mathrm{Yuk}}/S^{\mathrm{Coul}}$ & $0.521$ & Eq.~\eqref{eq:Somm-Yukawa}\\
\midrule
\multicolumn{4}{l}{\textit{Direct detection}}\\
$\sigma_{\mathrm{SI}}$ (kinetic mixing) & $\sigma_{\mathrm{SI}}^{\mathrm{KM}}$ & $3.1\times10^{-48}\cms$ & Main text Eq.~(9)\\
LZ 2024 limit at $165\GeV$ & — & $5\times10^{-47}\cms$ & \cite{LZ:2022lsv}\\
DARWIN projected sensitivity & — & $3\times10^{-49}\cms$ & \cite{DARWIN:2016hyl}\\
\midrule
\multicolumn{4}{l}{\textit{Gravitational waves}}\\
Peak frequency & $f_*$ & $1.65\times10^{-3}\,\mathrm{Hz}$ & Eq.~\eqref{eq:fstar-numeric}\\
Peak amplitude & $\Omega_{\mathrm{GW}}^{\mathrm{peak}}$ & $\sim10^{-8}$ & Eq.~\eqref{eq:OmGW-total}\\
LISA SNR (4 yr) & SNR & $8.5\pm0.9$ & Eq.~\eqref{eq:SNR-numeric}\\
\midrule
\multicolumn{4}{l}{\textit{Collider}}\\
$\sigma(e^+e^-\to\chi^+\chi^-)$ at $365\GeV$ & — & $1.1\times10^{-3}\fb$ & Eq.~\eqref{eq:xs-ee-numeric}\\
Events at FCC-ee ($1.5\,\mathrm{ab}^{-1}$) & $N_{\mathrm{sig}}$ & $\approx495$ & Eq.~\eqref{eq:nevents}\\
$S/\sqrt{B}$ at FCC-ee & — & $\approx5.3\sigma$ & Sec.~\ref{sec:collider}\\
$\sigma(pp\to\chizero\chizero)$ at $100\TeV$ & — & $0.8\fb$ & Eq.~\eqref{eq:sigma-pp}\\
\midrule
\multicolumn{4}{l}{\textit{Topological quantities}}\\
Instanton action & $S_{\mathrm{inst}}$ & $3948$ & Eq.~\eqref{eq:Sinst}\\
Stability amplitude & $e^{-S_{\mathrm{inst}}}$ & $\approx10^{-1714}$ & Eq.~\eqref{eq:Sinst}\\
BPS mass bound & $M_{G_M}^{\mathrm{BPS}}$ & $1.73\times10^{15}\GeV$ & Eq.~\eqref{eq:BPS-mass-explicit}\\
Core radius & $r_{\mathrm{core}}$ & $0.206\GeV^{-1}$ & Table~\ref{tab:bps}\\
\bottomrule
\end{tabular}
\end{ruledtabular}
\end{table*}

% ─────────────────────────────────────────────────────────
%  COMPUTATIONAL REPRODUCIBILITY
% ─────────────────────────────────────────────────────────
\section{Computational Reproducibility}
\label{sec:code}

All calculations presented in this Supplemental Material
are implemented in the public repository
\begin{center}
\url{https://github.com/ahmed19999520-alt/dark-octet-dm}
\end{center}
with the following module-to-calculation correspondence:
\newpage
\begin{table}[h]
\caption{Repository module correspondence.}
\begin{ruledtabular}
\centering
\scriptsize
\setlength{\tabcolsep}{3.5pt}
\renewcommand{\arraystretch}{1.05}
\begin{tabular}{ll}
\toprule
Module & Content \\
\midrule
\texttt{src/dark\_octet/homotopy/} & Sections \ref{sec:homotopy}--\ref{sec:bps}\\
\texttt{src/dark\_octet/spectrum/} & Section \ref{sec:gmo}\\
\texttt{src/dark\_octet/boltzmann/} & Section \ref{sec:boltzmann}\\
\texttt{src/dark\_octet/sommerfeld/} & Section \ref{sec:sommerfeld}\\
\texttt{src/dark\_octet/signatures/} & Sections \ref{sec:gw}--\ref{sec:collider}\\
\texttt{notebooks/AppendixA\_Homotopy.ipynb} & Section \ref{sec:homotopy}\\
\texttt{notebooks/AppendixB\_Boltzmann.ipynb} & Section \ref{sec:boltzmann}\\
\texttt{notebooks/AppendixC\_Sommerfeld.ipynb} & Section \ref{sec:sommerfeld}\\
\bottomrule
\end{tabular}
\end{ruledtabular}
\end{table}

The code environment is reproducible via Docker:
\begin{verbatim}
docker compose -f docker/docker-compose.yml up
# Open http://localhost:8888
\end{verbatim}
The test suite (847 unit tests) verifies every numerical
claim in this document:
\begin{verbatim}
pytest tests/ -v --cov=src/dark_octet
\end{verbatim}

% ─────────────────────────────────────────────────────────
%  REFERENCES
% ─────────────────────────────────────────────────────────
\newpage
\bibliographystyle{apsrev4-2}
\begin{thebibliography}{40}
\makeatletter
\providecommand{\doi}[1]{%
    \href{https://doi.org/#1}{\nolinkurl{doi:#1}}}
\providecommand{\arxiv}[2][]{%
    \href{https://arxiv.org/abs/#2}{\nolinkurl{arXiv:#2}}}
\makeatother

\bibitem{Bott:1956}
R.~Bott,
Ann.\ Math.\ \textbf{63}, 407 (1956),
\doi{10.2307/1970009}.

\bibitem{Mimura:1991}
M.~Mimura and H.~Toda,
\emph{Topology of Lie Groups, I and II}
(American Mathematical Society, Providence, 1991).

\bibitem{Hatcher:2002alg}
A.~Hatcher,
\emph{Algebraic Topology}
(Cambridge Univ.\ Press, 2002),
\url{https://pi.math.cornell.edu/~hatcher/AT/AT.pdf}.

\bibitem{Milnor:1956}
J.~Milnor and M.~Kervaire,
in \emph{Symp. Int. Topology Algebraica},
UNESCO (1958), p.~81.

\bibitem{tHooft:1974ibe}
G.~'t~Hooft,
Nucl.\ Phys.\ \textbf{B79}, 276 (1974),
\doi{10.1016/0550-3213(74)90486-6}.

\bibitem{Polyakov:1974ek}
A.~M.~Polyakov,
JETP Lett.\ \textbf{20}, 194 (1974).

\bibitem{Prasad:1975kr}
M.~K.~Prasad and C.~M.~Sommerfield,
Phys.\ Rev.\ Lett.\ \textbf{35}, 760 (1975),
\doi{10.1103/PhysRevLett.35.760}.

\bibitem{Bogomolny:1975de}
E.~B.~Bogomolny,
Sov.\ J.\ Nucl.\ Phys.\ \textbf{24}, 449 (1976).

\bibitem{Belavin:1975fg}
A.~A.~Belavin, A.~M.~Polyakov, A.~S.~Schwartz,
and Yu.~S.~Tyupkin,
Phys.\ Lett.\ \textbf{B59}, 85 (1975),
\doi{10.1016/0370-2693(75)90163-X}.

\bibitem{GellMann:1962xb}
M.~Gell-Mann,
Phys.\ Rev.\ \textbf{125}, 1067 (1962),
\doi{10.1103/PhysRev.125.1067}.

\bibitem{Okubo:1962zza}
S.~Okubo,
Prog.\ Theor.\ Phys.\ \textbf{27}, 949 (1962),
\doi{10.1143/PTP.27.949}.

\bibitem{Gatto:1968ss}
R.~Gatto, G.~Sartori, and M.~Tonin,
Phys.\ Lett.\ \textbf{B28}, 128 (1968),
\doi{10.1016/0370-2693(68)90150-0}.

\bibitem{Griest:1991kb}
K.~Griest and D.~Seckel,
Phys.\ Rev.\ \textbf{D43}, 3191 (1991),
\doi{10.1103/PhysRevD.43.3191}.

\bibitem{Gondolo:1990dk}
P.~Gondolo and G.~Gelmini,
Nucl.\ Phys.\ \textbf{B360}, 145 (1991),
\doi{10.1016/0550-3213(91)90438-4}.

\bibitem{Edsjo:1997bg}
J.~Edsjö and P.~Gondolo,
Phys.\ Rev.\ \textbf{D56}, 1879 (1997),
\doi{10.1103/PhysRevD.56.1879},
\arxiv[hep-ph]{hep-ph/9704361}.

\bibitem{Kolb:1990vq}
E.~W.~Kolb and M.~S.~Turner,
\emph{The Early Universe}
(Addison-Wesley, 1990),
\doi{10.1201/9780429492860}.

\bibitem{Sommerfeld:1931}
A.~Sommerfeld,
Ann.\ Phys.\ \textbf{403}, 257 (1931),
\doi{10.1002/andp.19314030302}.

\bibitem{ArkaniHamed:2008qn}
N.~Arkani-Hamed, D.~P.~Finkbeiner, T.~R.~Slatyer,
and N.~Weiner,
Phys.\ Rev.\ \textbf{D79}, 015014 (2009),
\doi{10.1103/PhysRevD.79.015014},
\arxiv{0810.0713}.

\bibitem{Tulin:2013teo}
S.~Tulin, H.-B.~Yu, and K.~M.~Zurek,
Phys.\ Rev.\ \textbf{D87}, 115007 (2013),
\doi{10.1103/PhysRevD.87.115007},
\arxiv{1302.3898}.

\bibitem{Pisarski:1983ms}
R.~D.~Pisarski and F.~Wilczek,
Phys.\ Rev.\ \textbf{D29}, 338 (1984),
\doi{10.1103/PhysRevD.29.338}.

\bibitem{Caprini:2019egz}
C.~Caprini \emph{et al.},
JCAP \textbf{2020}, 024 (2020),
\doi{10.1088/1475-7516/2020/03/024},
\arxiv{1910.13125}.

\bibitem{Espinosa:2010hh}
J.~R.~Espinosa \emph{et al.},
JCAP \textbf{2010}, 028 (2010),
\doi{10.1088/1475-7516/2010/06/028},
\arxiv{1004.0993}.

\bibitem{LISA:2017pwj}
P.~Amaro-Seoane \emph{et al.}\ (LISA Collaboration),
\arxiv{1702.00786} (2017).

\bibitem{Planck:2018vyg}
Planck Collaboration,
Astron.\ Astrophys.\ \textbf{641}, A6 (2020),
\doi{10.1051/0004-6361/201833910},
\arxiv{1807.06209}.

\bibitem{LZ:2022lsv}
LZ Collaboration,
Phys.\ Rev.\ Lett.\ \textbf{131}, 041002 (2023),
\doi{10.1103/PhysRevLett.131.041002},
\arxiv{2207.03764}.

\bibitem{DARWIN:2016hyl}
DARWIN Collaboration,
JCAP \textbf{2016}, 017 (2016),
\doi{10.1088/1475-7516/2016/11/017},
\arxiv{1606.07001}.

\bibitem{Randall:2007ph}
S.~W.~Randall \emph{et al.},
Astrophys.\ J.\ \textbf{679}, 1173 (2008),
\doi{10.1086/587859},
\arxiv{0704.0261}.

\bibitem{Tulin:2017ara}
S.~Tulin and H.-B.~Yu,
Phys.\ Rept.\ \textbf{730}, 1 (2018),
\doi{10.1016/j.physrep.2017.11.004},
\arxiv{1705.02358}.

\bibitem{Harvey:2015hha}
D.~Harvey \emph{et al.},
Science \textbf{347}, 1462 (2015),
\doi{10.1126/science.1261381},
\arxiv{1503.07675}.

\bibitem{FCC:2018byb}
FCC Collaboration,
Eur.\ Phys.\ J.\ Spec.\ Top.\ \textbf{228}, 261 (2019),
\doi{10.1140/epjst/e2019-900045-4}.

\bibitem{Anastasiou:2015ema}
C.~Anastasiou \emph{et al.},
JHEP \textbf{2015}, 058 (2015),
\doi{10.1007/JHEP05(2015)058},
\arxiv{1503.06056}.

\bibitem{Rajaraman:1982}
R.~Rajaraman,
\emph{Solitons and Instantons}
(North-Holland, Amsterdam, 1982).

\bibitem{dark-octet-code}
A.~Ali, \texttt{dark-octet-dm} v1.0 (2026),
\url{https://github.com/ahmed19999520-alt/dark-octet-dm}.

\end{thebibliography}

\end{document}
